Layer-wise Model Pruning based on Mutual Information

The proposed pruning strategy offers merits over weight-based pruning techniques: (1) it avoids irregular memory access since representations and matrices can be squeezed into their smaller but dense counterparts, leading to greater speedup; (2) in a manner of top-down pruning, the proposed method operates from a more global perspective based on training signals in the top layer, and prunes each layer by propagating the effect of global signals through layers, leading to better performances at the same sparsity level. Extensive experiments show that at the same sparsity level, the proposed strategy offers both greater speedup and higher performances than weight-based pruning methods (e.g., magnitude pruning, movement pruning).

==> [EMNLP2021]Layer-wise Model Pruning based on Mutual Information/plots_pruning/plot_cls.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 50,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 50,  # 图例-字号
        "xtick.labelsize": 30,  # 刻度-标签-字号
        "ytick.labelsize": 30,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}


style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,4)
fig, axes = plt.subplots(*layout, figsize=(16,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]
ax4 = axes[3]

ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.65,86.6,86.6,85.4,83.2,80.5,77.5,72.1,63.2,54.2], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.6,86.6,86.46,83.9,82.1,80.4,78.5,72.5,60.4], label='Movement', **style_dict['style_8'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.67,86.6,86.5,85.8,84.2,83,80.7,78.2,71.2,59.8], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.77,86.7,86.6,86.54,86,84.8,82.5,79.7,75.2,67.8], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.65,86.63,86.65,85.4,83,78.5,76.9,71.1,62.7,51.4], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.62,86.6,86.46,83.6,81.7,78.6,77.3,70.6,58.9], label='Movement', **style_dict['style_8'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.67,86.6,86.54,85.59,84.1,82.4,79.1,77.2,68.5,56.8], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.71,86.7,86.65,86.54,85.75,84.2,81.4,78.6,74.4,67.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.6,57.54,57.4,56.8,55.2,52.1,48.5,44.2,38.5], label='Magnitude', **style_dict['style_3'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.74,57.59,57.51,57.49,57.2,56.6,55.1,53.1,49.8,42.6], label='Movement', **style_dict['style_8'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.72,57.7,57.52,57.5,57.1,56.2,54.6,52.2,48.2,41.4], label='L0', **style_dict['style_5'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.65,57.54,57.5,57.3,56.8,56.2,54.2,51.6,46.5], label='MI', **style_dict['style_6'])
ax3.legend(frameon=False, fontsize=16)

ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6], label='Origin', **style_dict['style_1'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.65,57.6,57.52,57.4,56.7,55.6,51.6,47.2,43.1,38.5], label='Magnitude', **style_dict['style_3'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.71,57.51,57.43,57.1,56.3,54.3,52.3,49.1,41.5], label='Movement', **style_dict['style_8'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.67,57.7,57.52,57.48,57,55.6,53.2,50.4,48.5,40.6], label='L0', **style_dict['style_5'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.65,57.54,57.58,57.4,56.4,55.1,53.8,51.4,46.2], label='MI', **style_dict['style_6'])
ax4.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m pretraining-prune'}
props_2 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m finetune-prune'}
props_3 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 pretraining-prune'}
props_4 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 finetune-prune'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)
ax4.set(**props_4)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)
ax4.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax3.get_xlabel(), fontsize=16)
ax4.set_xlabel(xlabel=ax4.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax3.get_ylabel(), fontsize=16)
ax4.set_ylabel(ylabel=ax4.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')
ax4.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax4.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('cls.pdf')
plt.show()

==> [EMNLP2021]Layer-wise Model Pruning based on Mutual Information/plots_pruning/plot_speedup.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,3)
fig, axes = plt.subplots(*layout, figsize=(12,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]

ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.05,1.25,1.32,2.8,3.1,6], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.34,1.47,2.6,3.5,7.2], label='Movement', **style_dict['style_9'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.07,1.32,1.54,2.5,3.2,6.2], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.54,2.12,4.2,7.4,15.3], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.05,1.21,1.32,2.2,3.7,6.5], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.3,1.4,1.97,3.6,6.2], label='Movement', **style_dict['style_9'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.06,1.24,1.43,2.12,3.4,5.8], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.06,1.5,2.2,4.04,6.8,13.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.12,1.26,1.74,2.04,2.67,7.98], label='Magnitude', **style_dict['style_3'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.1,1.28,1.67,2.15,2.74,8.14], label='Movement', **style_dict['style_9'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.13,1.25,1.76,2.09,2.69,8.3], label='L0', **style_dict['style_5'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.15,1.45,1.87,2.5,3.2,17.2], label='MI', **style_dict['style_6'])
ax3.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m speedup'}
props_2 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 speedup'}
props_3 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SQuAd speedup'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('speedup.pdf')
plt.show()

==> [EMNLP2021]Layer-wise Model Pruning based on Mutual Information/plots_pruning/plot_squad.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,3)
fig, axes = plt.subplots(*layout, figsize=(12,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]

ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,89.6,89.5,89.2,88.1,86.8,85.1,83,80.5,78,66,56], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,89.7,89.6,89.1,87.4,85.3,84.4,83.3,82.2,81.2,75,66], label='Movement', **style_dict['style_9'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,89.6,89.5,89.2,87.6,85.7,83.0,82.5,81.0,79.2,73,64], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,90,89.7,89.5,89.2,88.8,88.3,87.5,86.5,85.2,83.3,74], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,88.3,88.2,87.7,86.6,85.3,83.6,80.5,78,76,62.2,52.2], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.2,88.1,87.6,85.9,83.8,82.6,80.8,80,78.7,71.2,62.2], label='Movement', **style_dict['style_9'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,88.1,88,87.7,86.1,84.2,82.8,80.8,78.7,77.5,69.2,60.2], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.9,88.3,88.4,88.2,87.3,86.8,85.4,84,82.7,79.5,70.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [89.6,90,89.7,89.5,89.2,88.8,88.3,87.5,86.5,85.2,83.3,74], label='Pretrain-prune', **style_dict['style_6'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.9,88.3,88.4,88.2,87.3,86.8,85.4,84,82.7,79.5,70.2], label='Finetune-prune', **style_dict['style_8'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [89.4,89.8,89.6,89.5,89.4,89.5,89.1,88.4,87.4,86.9,85.1,76.4], label='Hybrid', **style_dict['style_9'])
ax3.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD pretraining-prune'}
props_2 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD finetune-prune'}
props_3 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD comparison'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax3.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax3.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('squad.pdf')
plt.show()

==> plots_pruning/plot_cls.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 50,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 50,  # 图例-字号
        "xtick.labelsize": 30,  # 刻度-标签-字号
        "ytick.labelsize": 30,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}


style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,4)
fig, axes = plt.subplots(*layout, figsize=(16,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]
ax4 = axes[3]

ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.65,86.6,86.6,85.4,83.2,80.5,77.5,72.1,63.2,54.2], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.6,86.6,86.46,83.9,82.1,80.4,78.5,72.5,60.4], label='Movement', **style_dict['style_8'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.67,86.6,86.5,85.8,84.2,83,80.7,78.2,71.2,59.8], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.77,86.7,86.6,86.54,86,84.8,82.5,79.7,75.2,67.8], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7,86.7], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.65,86.63,86.65,85.4,83,78.5,76.9,71.1,62.7,51.4], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.7,86.62,86.6,86.46,83.6,81.7,78.6,77.3,70.6,58.9], label='Movement', **style_dict['style_8'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.67,86.6,86.54,85.59,84.1,82.4,79.1,77.2,68.5,56.8], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [86.7,86.71,86.7,86.65,86.54,85.75,84.2,81.4,78.6,74.4,67.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.6,57.54,57.4,56.8,55.2,52.1,48.5,44.2,38.5], label='Magnitude', **style_dict['style_3'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.74,57.59,57.51,57.49,57.2,56.6,55.1,53.1,49.8,42.6], label='Movement', **style_dict['style_8'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.72,57.7,57.52,57.5,57.1,56.2,54.6,52.2,48.2,41.4], label='L0', **style_dict['style_5'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.65,57.54,57.5,57.3,56.8,56.2,54.2,51.6,46.5], label='MI', **style_dict['style_6'])
ax3.legend(frameon=False, fontsize=16)

ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6,57.6], label='Origin', **style_dict['style_1'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.65,57.6,57.52,57.4,56.7,55.6,51.6,47.2,43.1,38.5], label='Magnitude', **style_dict['style_3'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.7,57.71,57.51,57.43,57.1,56.3,54.3,52.3,49.1,41.5], label='Movement', **style_dict['style_8'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.67,57.7,57.52,57.48,57,55.6,53.2,50.4,48.5,40.6], label='L0', **style_dict['style_5'])
ax4.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.99], [57.6,57.6,57.65,57.54,57.58,57.4,56.4,55.1,53.8,51.4,46.2], label='MI', **style_dict['style_6'])
ax4.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m pretraining-prune'}
props_2 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m finetune-prune'}
props_3 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 pretraining-prune'}
props_4 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 finetune-prune'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)
ax4.set(**props_4)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)
ax4.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax3.get_xlabel(), fontsize=16)
ax4.set_xlabel(xlabel=ax4.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax3.get_ylabel(), fontsize=16)
ax4.set_ylabel(ylabel=ax4.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')
ax4.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax4.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('cls.pdf')
plt.show()

==> plots_pruning/plot_speedup.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,3)
fig, axes = plt.subplots(*layout, figsize=(12,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]

ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.05,1.25,1.32,2.8,3.1,6], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.34,1.47,2.6,3.5,7.2], label='Movement', **style_dict['style_9'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.07,1.32,1.54,2.5,3.2,6.2], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.54,2.12,4.2,7.4,15.3], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.05,1.21,1.32,2.2,3.7,6.5], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.08,1.3,1.4,1.97,3.6,6.2], label='Movement', **style_dict['style_9'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.06,1.24,1.43,2.12,3.4,5.8], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.06,1.5,2.2,4.04,6.8,13.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1,1,1,1,1,1], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.12,1.26,1.74,2.04,2.67,7.98], label='Magnitude', **style_dict['style_3'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.1,1.28,1.67,2.15,2.74,8.14], label='Movement', **style_dict['style_9'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.13,1.25,1.76,2.09,2.69,8.3], label='L0', **style_dict['style_5'])
ax3.plot([0, 0.2, 0.4, 0.6, 0.8, 0.9, 0.99], [1,1.15,1.45,1.87,2.5,3.2,17.2], label='MI', **style_dict['style_6'])
ax3.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'MNLI-m speedup'}
props_2 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SST5 speedup'}
props_3 = {'xlabel':'sparisty', 'ylabel':'Accuracy', 'title':'SQuAd speedup'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('speedup.pdf')
plt.show()

==> plots_pruning/plot_squad.py <==
import pandas as pd
import matplotlib.pyplot as plt
plt.style.use("bmh")  

params = {
        "font.size": 12,     # 全局字号
        'font.family':'STIXGeneral', # 全局字体
        "figure.subplot.wspace":0.2, # 图-子图-宽度百分比
        "figure.subplot.hspace":0.4, # 图-子图-高度百分比
        "axes.spines.right":False,  # 坐标系-右侧线
        "axes.spines.top":False,   # 坐标系-上侧线
        "axes.titlesize":12,   # 坐标系-标题-字号
        "axes.labelsize": 12,  # 坐标系-标签-字号
        "legend.fontsize": 12,  # 图例-字号
        "xtick.labelsize": 10,  # 刻度-标签-字号
        "ytick.labelsize": 10,  # 刻度-标签-字号
        "xtick.direction":'in',   # 刻度-方向
        "ytick.direction":'in'  # 刻度-方向
}

style_dict = {
    'style_1':dict(linestyle='-', marker='*',markersize=8,linewidth=3, color='#ff4646'),
    'style_2':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ff8585'),
    'style_3':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#ffb396'),
    'style_4':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#fff5c0'),
    'style_5':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#184d47'),
    'style_6':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#96bb7c'),
    'style_7':dict(linestyle='-', marker='*',markersize=8,linewidth=3,color='#d6efc7'),
    'style_8':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#a685e2'),
    'style_9':dict(linestyle='-',marker='*',markersize=8,linewidth=3,color='#6155a6')
}

layout = (1,3)
fig, axes = plt.subplots(*layout, figsize=(12,4))

ax1 = axes[0]
ax2 = axes[1]
ax3 = axes[2]

ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,89.6,89.5,89.2,88.1,86.8,85.1,83,80.5,78,66,56], label='Magnitude', **style_dict['style_3'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,89.7,89.6,89.1,87.4,85.3,84.4,83.3,82.2,81.2,75,66], label='Movement', **style_dict['style_9'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,89.6,89.5,89.2,87.6,85.7,83.0,82.5,81.0,79.2,73,64], label='L0', **style_dict['style_5'])
ax1.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,90,89.7,89.5,89.2,88.8,88.3,87.5,86.5,85.2,83.3,74], label='MI', **style_dict['style_6'])
ax1.legend(frameon=False, fontsize=16)

ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,88.3,88.2,87.7,86.6,85.3,83.6,80.5,78,76,62.2,52.2], label='Magnitude', **style_dict['style_3'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.2,88.1,87.6,85.9,83.8,82.6,80.8,80,78.7,71.2,62.2], label='Movement', **style_dict['style_9'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.3,88.1,88,87.7,86.1,84.2,82.8,80.8,78.7,77.5,69.2,60.2], label='L0', **style_dict['style_5'])
ax2.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.9,88.3,88.4,88.2,87.3,86.8,85.4,84,82.7,79.5,70.2], label='MI', **style_dict['style_6'])
ax2.legend(frameon=False, fontsize=16)

ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8,88.8], label='Origin', **style_dict['style_1'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [89.6,90,89.7,89.5,89.2,88.8,88.3,87.5,86.5,85.2,83.3,74], label='Pretrain-prune', **style_dict['style_6'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [88.4,88.9,88.3,88.4,88.2,87.3,86.8,85.4,84,82.7,79.5,70.2], label='Finetune-prune', **style_dict['style_8'])
ax3.plot([0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 0.95, 0.99], [89.4,89.8,89.6,89.5,89.4,89.5,89.1,88.4,87.4,86.9,85.1,76.4], label='Hybrid', **style_dict['style_9'])
ax3.legend(frameon=False, fontsize=16)

props_1 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD pretraining-prune'}
props_2 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD finetune-prune'}
props_3 = {'xlabel':'sparisty', 'ylabel':'F1', 'title':'SQuAD comparison'}
ax1.set(**props_1)
ax2.set(**props_2)
ax3.set(**props_3)

ax1.tick_params(axis='both', labelsize=12)
ax2.tick_params(axis='both', labelsize=12)
ax3.tick_params(axis='both', labelsize=12)

ax1.set_xlabel(xlabel=ax1.get_xlabel(), fontsize=16)
ax2.set_xlabel(xlabel=ax2.get_xlabel(), fontsize=16)
ax3.set_xlabel(xlabel=ax3.get_xlabel(), fontsize=16)

ax1.set_ylabel(ylabel=ax1.get_ylabel(), fontsize=16)
ax2.set_ylabel(ylabel=ax2.get_ylabel(), fontsize=16)
ax3.set_ylabel(ylabel=ax3.get_ylabel(), fontsize=16)

ax1.set_facecolor('white')
ax2.set_facecolor('white')
ax3.set_facecolor('white')

ax1.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax2.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度
ax3.grid(linestyle="", alpha=0.1) # 调整网格的线型和透明度

plt.subplots_adjust(wspace=0, hspace=0)
fig.tight_layout()#调整整体空白
plt.savefig('squad.pdf')
plt.show()
